BCL: A Cross-Platform Distributed Container Library

One-sided communication is a useful paradigm for irregular parallel applications, but most one-sided programming environments, including MPI's one-sided interface and PGAS programming languages, lack application level libraries to support these applications. We present the Berkeley Container Library, a set of generic, cross-platform, high-performance data structures for irregular applications, including queues, hash tables, Bloom filters and more. BCL is written in C++ using an internal DSL called the BCL Core that provides one-sided communication primitives such as remote get and remote put operations. The BCL Core has backends for MPI, OpenSHMEM, GASNet-EX, and UPC++, allowing BCL data structures to be used natively in programs written using any of these programming environments. Along with our internal DSL, we present the BCL ObjectContainer abstraction, which allows BCL data structures to transparently serialize complex data types while maintaining efficiency for primitive types. We also introduce the set of BCL data structures and evaluate their performance across a number of high-performance computing systems, demonstrating that BCL programs are competitive with hand-optimized code, even while hiding many of the underlying details of message aggregation, serialization, and synchronization.

==> array_example.cpp <==

// Create a 4x4 matrix hosted on 0
X = PCL::Array <int> (0, 4, 4);

// Initialize some values
if (PCL::rank() == 0) {
  for (int i = 0; i < 4; i++) {
    for (int j = 0; j < 4; j++) {
      X(i, j) = i*j;
    }
  }
}

PCL::barrier();

// Set the PCL::rank()'th column to my rank number
X(slc(PCL::rank(), PCL::rank()+1), slc(0, 4)) = PCL::rank()


==> globalptr_example.cpp <==
PCL::GlobalPtr <int> ptr = nullptr;

if (PCL::rank() == 0) {
  ptr = PCL::alloc <int> (PCL::nprocs());
}

ptr = PCL::broadcast(ptr, 0);

int my_rank = PCL::rank();
PCL::rput(my_rank, ptr + my_rank);


==> hash_example.cpp <==
using std::string, std::to_string;

PCL::HashMap <string, int> map(100);

for (int i = 0; i < 10; i++) {
  string key = to_string(rank) + to_string(i);
  int val = PCL::rank() + i;
  map.insert(key, val);
}

PCL::barrier();

if (PCL::rank() == 0) {
  for (int rank = 0; rank < PCL::nprocs(); rank++) {
    for (int i = 0; i < 10; i++) {
      string key = to_string(rank) + to_string(i);
      int val = map.find(key);
      printf("Found hash map %s: %d\n", key, val);
    }
  }
}


==> pointerto_example.cpp <==
struct Foo {
  int a;
  float b;
};

PCL::GlobalPtr <Foo> foo_ptr = get_foo_ptr(...);
PCL::GlobalPtr <float> b_ptr = pointerto(b, foo_ptr);
PCL::rput(2.0f, b_ptr);


==> queue_example.cpp <==
std::vector<int> data = ...;

std::vector<std::vector<int>> buffers(BCL::nprocs());

std::vector<BCL::FastQueue<int>> queues;
for (size_t rank = 0; rank < BCL::nprocs(); rank++) {
  queues.push_back(BCL::FastQueue<int>(rank, queue_size));
}

for (auto& val : data) {
  size_t rank = map_to_rank(val);
  buffers[rank].push_back(val);
  if (buffers[rank].size() > message_size) {
    queues[rank].push(buffers[rank]);
    buffers[rank].clear();
  }
}

for (size_t i = 0; i < buffers.size(); i++) {
  queues[i].push(buffers[i]);
}

BCL::barrier();

std::sort(queues[BCL::rank()].begin().local(), queues[BCL::rank()].end().local());

